Real-time Visual Tracking Using Sparse Representation

The $\ell_1$ tracker obtains robustness by seeking a sparse representation of the tracking object via $\ell_1$ norm minimization \cite{Xue_ICCV_09_Track}. However, the high computational complexity involved in the $ \ell_1 $ tracker restricts its further applications in real time processing scenario. Hence we propose a Real Time Compressed Sensing Tracking (RTCST) by exploiting the signal recovery power of Compressed Sensing (CS). Dimensionality reduction and a customized Orthogonal Matching Pursuit (OMP) algorithm are adopted to accelerate the CS tracking. As a result, our algorithm achieves a real-time speed that is up to $6,000$ times faster than that of the $\ell_1$ tracker. Meanwhile, RTCST still produces competitive (sometimes even superior) tracking accuracy comparing to the existing $\ell_1$ tracker. Furthermore, for a stationary camera, a further refined tracker is designed by integrating a CS-based background model (CSBM). This CSBM-equipped tracker coined as RTCST-B, outperforms most state-of-the-arts with respect to both accuracy and robustness. Finally, our experimental results on various video sequences, which are verified by a new metric---Tracking Success Probability (TSP), show the excellence of the proposed algorithms.

==> Figs/cut_edge.m <==

h = 1;
show_height = 576;
show_width = 768;
axis off
paper_size = get(h, 'PaperSize');
set(h, 'PaperUnits', 'centimeters');
set(h, 'PaperPosition', [0, 0, paper_size(1), paper_size(1) * show_height / show_width]);
name_eps = 'retrieved_back.eps';
saveas(h, name_eps, 'psc2');


==> Figs/cut_margin.m <==
paper_size = get(gcf, 'PaperSize');
set(gcf, 'PaperUnits', 'centimeters');
set(gcf, 'PaperPosition', [0, paper_size(2), paper_size(1), paper_size(1) * 0.75]);
saveas(gcf, 'pets2004_stem_back_frame_10.eps', 'psc2')

==> cl.sh <==
#!/bin/bash
#
# Author:        Chunhua Shen {chhshen@gmail.com}
# Creation:      Saturday 13/12/2008 19:51.
# Last Revision: Monday 13/12/2010 10:32.
# Hanxi revise this script to make it more convenient
# Make sure you should name your main tex file the same to its floder's name

# DRAFT_NAME=`pwd | awk -F/ '{print $NF}'`
# echo $DRAFT_NAME
DRAFT_NAME="draft"
pdflatex $DRAFT_NAME; bibtex $DRAFT_NAME
pdflatex $DRAFT_NAME; bibtex $DRAFT_NAME
pdflatex $DRAFT_NAME; bibtex $DRAFT_NAME

rm -fr *log *blg
# gv $DRAFT_NAME".pdf" &


